LatteCLIP: Unsupervised CLIP Fine-Tuning via LMM-Synthetic Texts

Large-scale vision-language pre-trained (VLP) models (e.g., CLIP) are renowned for their versatility, as they can be applied to diverse applications in a zero-shot setup. However, when these models are used in specific domains, their performance often falls short due to domain gaps or the under-representation of these domains in the training data. While fine-tuning VLP models on custom datasets with human-annotated labels can address this issue, annotating even a small-scale dataset (e.g., 100k samples) can be an expensive endeavor, often requiring expert annotators if the task is complex. To address these challenges, we propose LatteCLIP, an unsupervised method for fine-tuning CLIP models on classification with known class names in custom domains, without relying on human annotations. Our method leverages Large Multimodal Models (LMMs) to generate expressive textual descriptions for both individual images and groups of images. These provide additional contextual information to guide the fine-tuning process in the custom domains. Since LMM-generated descriptions are prone to hallucination or missing details, we introduce a novel strategy to distill only the useful information and stabilize the training. Specifically, we learn rich per-class prototype representations from noisy generated texts and dual pseudo-labels. Our experiments on 10 domain-specific datasets show that LatteCLIP outperforms pre-trained zero-shot methods by an average improvement of +4.74 points in top-1 accuracy and other state-of-the-art unsupervised methods by +3.45 points.

==> plot/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "c0675c3b-3af5-4b93-9e05-03904c8a57e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import shutil\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "fed1ff24-430a-4ec9-988b-36d8f99a7ab4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Copied group_weights.npy to caltech101_preprocess\n",
      "Copied group_weights_4corrects.npy to caltech101_preprocess\n",
      "Copied group_weights.npy to eurosat_preprocess\n",
      "Copied group_weights_4corrects.npy to eurosat_preprocess\n",
      "Copied group_weights.npy to fgvc_aircraft_preprocess\n",
      "Copied group_weights_4corrects.npy to fgvc_aircraft_preprocess\n",
      "Copied group_weights.npy to flower102_preprocess\n",
      "Copied group_weights_4corrects.npy to flower102_preprocess\n",
      "Copied group_weights.npy to food101_preprocess\n",
      "Copied group_weights_4corrects.npy to food101_preprocess\n",
      "Copied group_weights.npy to oxford_pets_preprocess\n",
      "Copied group_weights_4corrects.npy to oxford_pets_preprocess\n",
      "Copied group_weights.npy to stanford_cars_preprocess\n",
      "Copied group_weights_4corrects.npy to stanford_cars_preprocess\n",
      "Copied group_weights.npy to sun397_preprocess\n",
      "Copied group_weights_4corrects.npy to sun397_preprocess\n",
      "Copied group_weights.npy to ucf101_preprocess\n",
      "Copied group_weights_4corrects.npy to ucf101_preprocess\n",
      "Copied group_weights.npy to dtd_preprocess\n",
      "Copied group_weights_4corrects.npy to dtd_preprocess\n",
      "File copying completed.\n"
     ]
    }
   ],
   "source": [
    "# List of folders\n",
    "folders = [\n",
    "    'caltech101', 'eurosat', 'fgvc_aircraft', 'flower102', 'food101', \n",
    "    'oxford_pets', 'stanford_cars', 'sun397', 'ucf101', 'dtd'\n",
    "]\n",
    "\n",
    "# Base source path\n",
    "base_source_path = r'\\\\wsl.localhost\\Ubuntu\\home\\acao\\jeanzay\\scratch\\amz_data'\n",
    "\n",
    "# Files to copy from each folder\n",
    "files_to_copy = ['group_weights.npy', 'group_weights_4corrects.npy']\n",
    "\n",
    "# Copy files for each folder\n",
    "for folder in folders:\n",
    "    # Source folder path\n",
    "    source_folder = os.path.join(base_source_path, folder + '_preprocess')\n",
    "    \n",
    "    # Destination folder path\n",
    "    dest_folder = folder + '_preprocess'\n",
    "    \n",
    "    # Create the destination folder if it doesn't exist\n",
    "    os.makedirs(dest_folder, exist_ok=True)\n",
    "    \n",
    "    # Copy each file\n",
    "    for file in files_to_copy:\n",
    "        source_file = os.path.join(source_folder, file)\n",
    "        dest_file = os.path.join(dest_folder, file)\n",
    "        \n",
    "        # Check if source file exists before copying\n",
    "        if os.path.exists(source_file):\n",
    "            shutil.copy2(source_file, dest_file)\n",
    "            print(f\"Copied {file} to {dest_folder}\")\n",
    "        else:\n",
    "            print(f\"Warning: {file} not found in {source_folder}\")\n",
    "\n",
    "print(\"File copying completed.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "3c5b2acb-9d7d-4347-9113-90f7a314d294",
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw(data1, data2, legend1, legend2, title):\n",
    "    # Create the histogram\n",
    "    plt.figure(figsize=(12, 6))\n",
    "\n",
    "    # Determine the overall range\n",
    "    min_val = min(data1.min(), data2.min())\n",
    "    max_val = max(data1.max(), data2.max())\n",
    "\n",
    "    # Set the style for Seaborn\n",
    "    sns.set_style(\"whitegrid\")\n",
    "\n",
    "    # Create the histogram\n",
    "    plt.figure(figsize=(12, 6))\n",
    "\n",
    "    # Plot both histograms with the same range\n",
    "    sns.histplot(data=data1, color=\"blue\", label=legend1, kde=False, alpha=0.6, binrange=(min_val, max_val), bins=20)\n",
    "    sns.histplot(data=data2, color=\"red\", label=legend2, kde=False, alpha=0.6, binrange=(min_val, max_val), bins=20)\n",
    "\n",
    "    # Add labels and title\n",
    "    plt.xlabel('Values')\n",
    "    plt.ylabel('Count')\n",
    "    plt.title(title)\n",
    "\n",
    "    # Set x-axis limits\n",
    "    plt.xlim(min_val, max_val)\n",
    "\n",
    "    # Add a legend\n",
    "    plt.legend()\n",
    "\n",
    "    # Show the plot\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "320d8b74-2746-4a89-bdd7-d4e4f02b4fb8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtYAAAF/CAYAAABt6459AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAtP0lEQVR4nO3de1zUdb7H8fcAM4hcUrL11JIFqUXbYb2la6yo25bZ5VheKFjRane9dPEh5QabophasSbZ2prYdjG8K56t7Lar2VJa1LIWJx2PG1arXYwQj4AwDM7v/OHGZhow+mUu8Hr+JXP5zXs+j7HefP3O72ezLMsSAAAAgDMS4u8AAAAAQHtAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AASZL774Qtdff71GjRqlnTt3nvZxJk+erE2bNhlM9m+PP/64tmzZ0ibHBoBARbEGgCBTUlKibt266fnnn1ffvn39HeeUSkpK1NjY6O8YAOBTYf4OAACQ1q1bp8LCQoWEhKhbt27KyclRbm6ufvSjH+m+++7Tjh07lJ2drezsbC1evFjV1dXKyMhQYWHhKZ8bHx+v7OxsHT58WPv379ewYcM0YcIEZWdn66uvvtJ5552nysrKFnNt2rRJr776qjwejz7//HN1795dDz/8sLp3767q6motWLBAe/fuldvt1uDBg3Xfffdp3bp1+vDDD/W73/1OoaGh6tq1qx5++GF5PB5Jx1fKR4wY0dYjBQDfswAAfrVjxw7r5z//uVVZWWlZlmUVFRVZI0eOtA4ePGhdccUV1l/+8hdryJAh1rvvvtt0/6RJk5p9rsfjsbKysqyJEyc2vc4dd9xhPfroo5ZlWdYnn3xi9enTxyoqKmo2W1FRkdWnTx9r3759lmVZ1sKFC627777bsizLys7Otp577jnLsiyrsbHRmjFjhrV8+XLLsixr/Pjx1iuvvGJZlmVNmDDB2rx5s2VZluV0Oq3c3NwzmhcABCq2ggCAn7355pu69tprFRsbK0kaPXq0Dh48KJfLpXnz5umuu+7SzTffrMsvv7zVzz1w4IAkqX///k2P3bFjh0aPHi1JuuCCCzRo0KBW5UtOTlZ8fLwkKTU1VW+++aYk6Y033tC6des0atQojR49WmVlZdq7d+9Jzx85cqQeeOAB3Xvvvdq1a5fuueee1o4GAIIKW0EAwM++2SLxbZZlqbGxUR999JG6deumsrIyr58rSZ07d2663WazybKspp/Dwlr3v4DQ0NATXu+bnz0ejx577DFddNFFkqQjR47IZrOd9PxbbrlFw4cP1/bt2/Xmm2/q8ccf16uvvqrw8PBWvT4ABAtWrAHAz4YMGaKXX35Zhw4dkiQVFRWpS5cuqq6u1nPPPaeioiJVV1drxYoVrX7uBRdccMrHrlu3TpL0+eefq6SkpFX53nnnHR08eFCStHbtWg0fPlyS9NOf/lTPPvusLMtSQ0ODpk6dqpUrV0o6Xsa/Kfe33HKLnE6nRo8erXnz5unIkSOqqKjwZkQAEBRYsQYAP0tOTtatt96qiRMnyuPxKDY2VkuXLtVdd92lWbNmNX1hcNy4cSdtBznVcwsKChQScvK6yZw5c/Tb3/5WI0eO1H/8x3/okksuaVW+7t276ze/+Y0qKirUs2dPPfDAA5KkmTNnasGCBbrhhhvkdrt1xRVX6Fe/+pUk6Wc/+5ny8/Pldrs1Y8YMPfjgg1q8eLFsNpvuuusuxcXFneHUACDw2Kxv/7sgAADfsmnTJr322msqKCjwdxQACHisWANAB5eenq7a2tpT3jd27FgfpwGA4MWKNQAAAGAAX14EAAAADKBYAwAAAAZQrAEAAAAD2s2XF99//30uNuAFl8vFvLzAvLzHzLzDvLzDvLzDvLzHzLzTkeblcrnUp0+fU97Xbop1eHi4EhMT/R0jaDidTublBeblPWbmHeblHeblHeblPWbmnY40L6fT+b33sRUEAAAAMIBiDQAAABhAsQYAAAAMaDd7rAEAANozt9utAwcOqL6+3t9RTuJ2u5vdexyMOnXqpLi4ONnt9lY/h2INAAAQBA4cOKDo6GhdeOGFstls/o5zgrq6OkVERPg7hjGWZamyslIHDhxQfHx8q5/HVhAAAIAgUF9fr7PPPjvgSnV7ZLPZdPbZZ3v9rwNtVqw/+OADZWRkSJI+/fRTpaWlKT09XXPmzJHH45EkrV+/XqNHj1Zqaqq2bdsm6fiH5u6771Z6erp+/etf69ChQ20VEQAAIKhQqn3ndGbdJsX6ySef1KxZs+RyuSRJDz30kKZPn67Vq1fLsixt3bpVFRUVKiws1Nq1a/XUU08pPz9fDQ0NWrNmjXr37q3Vq1frxhtv1NKlS9siIgAAQFBzuwP7eN4qLi5WdnZ2qx+fnJz8vfcdOHBAqamprTqON49tSZvsse7Ro4eWLFmi++67T5K0a9cuDRw4UJKUkpKi7du3KyQkRH379pXD4ZDD4VCPHj20Z88elZaW6le/+lXTYynWAAAAJ7PbpcmTzR2voMDcsTqqNinWI0aM0IEDB5p+tiyraTk9MjJS1dXVqqmpUXR0dNNjIiMjVVNTc8Lt3zy2NVwuV7v7Nmpbqq+vZ15eYF7eY2beYV7eYV7eYV7eC8SZud1u1dXVNf0cERGhxsZGg68QdsLxv+v555/XG2+8odraWh0+fFiTJk2S0+nUe++9J4/Ho2uuuUbjx4/XP/7xD+Xl5cmyLHXp0kW5ubnas2ePNm7cqLy8PEnSlVdeqa1bt2rfvn3Kzc1VRESEIiIiFB0drbq6Or300ktatWpV0+JrTk7OSWfnsCxLdXV1+tvf/qaCf/1WUF9fr/nz5yssLEyVlZWaNGmSDh06pCFDhmjSpEn68ssvNW/evKZLsOfk5OjYsWPyeDynfO/enu3EJ2cFCQn5946T2tpaxcTEKCoqSrW1tSfcHh0dfcLt3zy2NbikuXc60qVHTWBe3mNm3mFe3mFe3mFe3gvEmTmdzpPOvBEWZrbKNXdmD4fDIZfLpRUrVujQoUMaN26c3G631qxZo5iYGL3yyiuKiIjQ/Pnz9eCDD6pnz57asGGDVq1apSuuuEKhoaFNx7fZbIqIiFBBQYGmT5+u5ORkLV++XPv27VN9fb0KCgr03//934qKitKDDz6oF154QePHjz8hzzfH+Oc//6lFixape/fuWrZsmbZt26YbbrhBdXV1WrRokTp37qxf/OIXGjFihJYtW6aJEydq6NChevvtt/X4448rMzNTISEhp3zvdrv9pM9Bc0XbJ8X60ksvVUlJiQYNGqTi4mL95Cc/UVJSkhYvXiyXy6WGhgaVl5erd+/e6tevn/76178qKSlJxcXF6t+/vy8iAgAAoAWXX365QkJC1K1bN8XExGj27NnKz8/XwYMHNWzYMElSeXm55s6dK+n4iu+pTldnWZYk6R//+IeSkpIkSf369dO+ffu0f/9+9ezZU1FRUU2v+dZbb+nRRx/V3//+d0nSs88+23Ss7t27a8GCBercubMOHjyofv36SZIuueSSpl0Q//mf/6mPP/5Ye/fuVUFBgf74xz/KsiyvzlHdGj4p1llZWcrJyVF+fr4SEhI0YsQIhYaGKiMjQ+np6bIsS5mZmQoPD1daWpqysrKUlpYmu92uRYsW+SIiAAAAWrBr1y5J0tdff63q6mq9/PLLys/P19GjRzV27Fhdd911io+PV15ens477zyVlpaqoqJC4eHhqqiokCR99tln+r//+z9JUkJCgnbu3KmUlBR9+OGHkqS4uDiVl5fr6NGj6ty5s959913Fx8fr1ltvPWWmWbNmacuWLYqKilJWVlZTaS8vL1dtba3Cw8NVVlamm2++WQkJCbr99tvVr18/lZeX67333jM6nzYr1nFxcVq/fr0kKT4+XitXrjzpMampqSd9CzMiIkK///3vvX/Bfw3Rr9zu498kAAAAaIe+/vprTZw4UdXV1crNzVVZWZlGjRqlqKgoJScn67zzzlNubq6ysrJ07NgxSdKCBQt0/vnnKzo6WuPGjdNFF12kuLg4SdKcOXOUmZmpp556SrGxsQoPD1dsbKzuvvtuTZgwQSEhIerRo4dmzJjxvZlGjRql1NRUxcTEqFu3bvrqq68kSWeddZYyMzN16NAhXXvtterZs6eysrKUm5srl8ul+vp6zZw50+h8bJYVCI30zDmdTiUuXuzfEEH0ddpA3DsWyJiX95iZd5iXd5iXd5iX9wJxZt/NZHo9r6Xjbdq0Sfv27TtlyW1vV178xqk+B819NrjyIgAAQBAy/Y/k/KP7mfPJHmsAAAAEt9GjR/s7QsBjxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAACCkdvtl+NVVlZq6NChKi8vN/v6p2HdunVym57DGeCsIAAAAMHIbpcmTzZ3vFZcj8Ptdmv27Nnq1KmTudc9AwUFBbrxxhv9HaMJxRoAAACtkpeXp1tuuUXLly8/5f0bNmzQmjVr5PF4dOWVV+ruu+/WCy+8oBUrVsjhcOjCCy/UAw88oBdffFFFRUXyeDyaNm2a7r//fiUkJDRdcjwnJ0cul0vh4eGaN2+ezj33XC1dulRbtmzRsWPHlJaWptDQUFVUVCgzM1Pz58/X9OnTZVmW3G635s6dq4svvtjH02ErCAAAAFph06ZNio2N1ZAhQ055f2VlpZ588kmtXr1amzZtUnV1tT777DMtWbJEK1as0Jo1axQdHa1169ZJkmJiYrRmzRoNHjxYX3zxhR555BHNnDlTeXl5ysjIUGFhoX75y1/qkUce0e7du1VcXKwNGzZo7dq1+uijjzR27Fidc845evTRR1VWVqbo6Gg9+eSTmjVrlmpqanw5miasWAMAAKBFRUVFstlsevvtt+V0OpWVlaUnnnhC55xzjiRp//796tWrV9M2kfvvv19lZWXq2bOnoqKiJEmXX3653nrrLf34xz9WfHx807G7du2qrl27SpL27t2rgoIC/fGPf5RlWbLb7fr444+VlJSk0NBQRUREaNasWSdkS0lJ0SeffKI77rhDYWFhmjp1qi9GchJWrAEAANCiVatWaeXKlSosLFRiYqLy8vKaSrUk9ejRQ/v27VNDQ4Mkadq0aTr77LNVXl6uo0ePSpLefffdpkIdEvLvGvrtPyckJGjGjBkqLCzU3LlzNWLECCUkJGj37t3yeDxyu9267bbb1NDQIJvNJo/Ho5KSEv3gBz/Q008/ralTpyo/P98XIzkJK9YAAAA4Y7Gxsfr1r3+t8ePHy2azafjw4frhD3+ou+++WxMmTFBISIh69OihGTNm6KWXXvre42RlZSk3N1cul0v19fWaOXOmEhMTNWTIEKWlpcnj8SgtLU0Oh0MDBgzQpEmT9Pvf/16ZmZlasWKFQkJCdOedd/rwnf+bzbIsyy+vbJjT6VTi4sX+DdGKb9MGCqfTqcTERH/HCBrMy3vMzDvMyzvMyzvMy3uBOLOTMrndx88MYsoZHK+urk4RERHmsgSIU30OmvtssBUEAAAgGJks1W1xvA6IYg0AAAAYQLEGAAAADKBYAwAABIl28tW4oHA6s6ZYAwAABIFOnTqpsrKScu0DlmWpsrLS60u3c7o9AACAIBAXF6cDBw6ooqLC31FO4na7ZW9nX37s1KmT4uLivHoOxRoAACAI2O32E65WGEgC8fSE/sBWEAAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYm2S2+3vBMcFSg4AAIAOJMzfAdoVu12aPNnfKaSCAn8nAAAA6HDaVbEuLvbv66f49+UBAADgR2wFAQAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgQLs63V4g8Pcp/yRO+wcAAOAPrFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwIAwX72Q2+1Wdna2PvvsM4WEhGjevHkKCwtTdna2bDabevXqpTlz5igkJETr16/X2rVrFRYWpqlTp2r48OG+igkAAACcFp8V67/+9a9qbGzU2rVrtX37di1evFhut1vTp0/XoEGDNHv2bG3dulV9+vRRYWGhioqK5HK5lJ6eruTkZDkcDl9FBQAAALzms60g8fHxOnbsmDwej2pqahQWFqZdu3Zp4MCBkqSUlBTt2LFDZWVl6tu3rxwOh6Kjo9WjRw/t2bPHVzEBAACA0+KzFevOnTvrs88+08iRI1VVVaVly5bpvffek81mkyRFRkaqurpaNTU1io6ObnpeZGSkampqWvUargZXm2T3RiBkkCSn09ns/fX19S0+Bv/GvLzHzLzDvLzDvLzDvLzHzLzDvI7zWbF+9tln9dOf/lT33nuvvvjiC02cOFFut7vp/traWsXExCgqKkq1tbUn3P7tot2ccEe48dzeCoQMkpSYmNjs/U6ns8XH4N+Yl/eYmXeYl3eYl3eYl/eYmXc60rya+wXCZ1tBYmJimgryWWedpcbGRl166aUqKSmRJBUXF2vAgAFKSkpSaWmpXC6XqqurVV5ert69e/sqJgAAAHBafLZifeutt+r+++9Xenq63G63MjMzddlllyknJ0f5+flKSEjQiBEjFBoaqoyMDKWnp8uyLGVmZio8PDBWgQEAAIDv47NiHRkZqccee+yk21euXHnSbampqUpNTfVFLAAAAMAILhADAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKdQeVmJjYpsd3u9v08AAAAAEnzN8B0DYmT27+/qqqKnXt2rXNXr+goM0ODQAAEJBYsQYAAAAMoFgDAAAABlCsAQAAAAPYY90eud0qKLC38KC221/9TQbZW8oAAADQflCs2yO7XcWJzX970dXgUrgjvM0ipDj59iIAAOhY2AoCAAAAGECxBgAAAAzw6VaQgoICvf7663K73UpLS9PAgQOVnZ0tm82mXr16ac6cOQoJCdH69eu1du1ahYWFaerUqRo+fLgvYwIAAABe89mKdUlJiXbu3Kk1a9aosLBQX375pR566CFNnz5dq1evlmVZ2rp1qyoqKlRYWKi1a9fqqaeeUn5+vhoaGnwVEwAAADgtPivWb731lnr37q0777xTU6ZM0bBhw7Rr1y4NHDhQkpSSkqIdO3aorKxMffv2lcPhUHR0tHr06KE9e/b4KiYAAABwWny2FaSqqkqff/65li1bpgMHDmjq1KmyLEs2m02SFBkZqerqatXU1Cg6OrrpeZGRkaqpqWnVa7gaXG2S3RuBkEFqOYflsdo8q9PpbNPj+1J9fX27ej++wMy8w7y8w7y8w7y8x8y8w7yO81mx7tKlixISEuRwOJSQkKDw8HB9+eWXTffX1tYqJiZGUVFRqq2tPeH2bxft5rTl6eNaKxAySC3naOvT7UlSYmJimx7fl5xOZ7t6P77AzLzDvLzDvLzDvLzHzLzTkebV3C8QPtsK0r9/f7355puyLEsHDx5UXV2dBg8erJKSEklScXGxBgwYoKSkJJWWlsrlcqm6ulrl5eXq3bu3r2ICAAAAp8VnK9bDhw/Xe++9p7Fjx8qyLM2ePVtxcXHKyclRfn6+EhISNGLECIWGhiojI0Pp6emyLEuZmZkKDw+MVWAAAADg+/j0dHv33XffSbetXLnypNtSU1OVmprqi0gAAACAEVwgBgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGNCqYr106dITfl60aFGbhAEAAACCVVhzd27YsEEbN25UeXm5iouLJUnHjh1TY2Oj7r33Xp8EBAAAAIJBs8V61KhRGjx4sAoKCjRlyhRJUkhIiM4++2yfhAMAAACCRbNbQRwOh+Li4jR37lxVVlbq888/14EDB/TBBx/4Kh8AAAAQFJpdsf7GtGnTVFlZqXPPPVeSZLPZdPnll7dpMAAAACCYtKpYf/3111q7dm1bZwEAAACCVqvOChIfH6+DBw+2dRYAAAAgaLVqxbq0tFTDhw9XbGxs021vvfVWm4UCAAAAgk2rivWf//znts4BAAAABLVWFevf/va3J9320EMPGQ8DAAAABKtWFetrr71WkmRZlnbv3q2vvvqqTUMBAAAAwaZVxXrIkCFNf05JSdHtt9/eZoEAAACAYNSqYv3tLypWVFTo66+/brNAAAAAQDBqVbF+6aWXmv7scDj04IMPtlkgAAAAIBi1qlg/9NBD2rt3rz766CPFx8crMTGxrXMBAAAAQaVVxbqwsFCbN29WUlKSnn76aY0cOVK//OUv2zobAAAAEDRaVaw3b96sVatWKSwsTG63W7fccgvFGgAAAPiWVl3S3LIshYUd7+B2u112u71NQwEAAADBplUr1v3799e0adPUv39/lZaWqm/fvm2dCwAAAAgqLRbrdevW6Z577tH27dv14YcfauDAgRo/frwvsgEAAABBo9mtIEuWLNH27dvV2NioYcOG6cYbb9Q777yjP/zhD77KBwAAAASFZot1cXGxHnvsMUVEREiS4uLi9Oijj+r111/3STgAAAAgWDRbrDt37iybzXbCbXa7XZGRkW0aCgAAAAg2zRbrTp06af/+/Sfctn///pPKNgAAANDRNfvlxRkzZuiOO+7Q4MGDdf755+vzzz/XW2+9pby8PF/lAwAAAIJCsyvWvXr10urVq3XppZeqrq5OP/rRj7RmzRpdeumlvsoHAAAABIUWT7cXHR2tG2+80QdRAAAAgODVqisvAgAAAGgexRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADDA58W6srJSQ4cOVXl5uT799FOlpaUpPT1dc+bMkcfjkSStX79eo0ePVmpqqrZt2+briGhH3G5/JwAAAB1FmC9fzO12a/bs2erUqZMk6aGHHtL06dM1aNAgzZ49W1u3blWfPn1UWFiooqIiuVwupaenKzk5WQ6Hw5dRYcDkyf5OIBUU+DsBAADoKHy6Yp2Xl6dbbrlFP/jBDyRJu3bt0sCBAyVJKSkp2rFjh8rKytS3b185HA5FR0erR48e2rNnjy9jAgAAAF7z2Yr1pk2bFBsbqyFDhmj58uWSJMuyZLPZJEmRkZGqrq5WTU2NoqOjm54XGRmpmpqaVr2Gq8FlPriXAiGD1HIOy2O1edaqqqo2PX7rdJXT6Tzjo9TX1xs5TkfCzLzDvLzDvLzDvLzHzLzDvI7zWbEuKiqSzWbT22+/LafTqaysLB06dKjp/traWsXExCgqKkq1tbUn3P7tot2ccEe48dzeCoQMUss5XA2uNs/atWvXNj1+ayUmJp7xMZxOp5HjdCTMzDvMyzvMyzvMy3vMzDsdaV7N/QLhs60gq1at0sqVK1VYWKjExETl5eUpJSVFJSUlkqTi4mINGDBASUlJKi0tlcvlUnV1tcrLy9W7d29fxQQAAABOi0+/vPhdWVlZysnJUX5+vhISEjRixAiFhoYqIyND6enpsixLmZmZCg8PjFVgAAAA4Pv4pVgXFhY2/XnlypUn3Z+amqrU1FRfRgIAAADOCBeIAQAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADAgzN8B0E653SoosPs7heR2S/YAyAEAANo9ijXaht2u4sTJ/k6hFGeBvyMAAIAOgq0gAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDbRCYmLiaT/X7TYYBAAABCzOCoJ2b7KBk5NUVVWpa9eup/XcAk5MAgBAh0CxRvtm7Hzap1eqv8nAubQBAGj/KNZo3wydT9vV4FK4I/y0nsu5tAEA6BjYYw0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwIAwX72Q2+3W/fffr88++0wNDQ2aOnWqevbsqezsbNlsNvXq1Utz5sxRSEiI1q9fr7Vr1yosLExTp07V8OHDfRUTAAAAOC0+K9YvvPCCunTpooULF6qqqko33XSTLrnkEk2fPl2DBg3S7NmztXXrVvXp00eFhYUqKiqSy+VSenq6kpOT5XA4fBUVAAAA8JrPivU111yjESNGNP0cGhqqXbt2aeDAgZKklJQUbd++XSEhIerbt68cDoccDod69OihPXv2KCkpyVdRAQAAAK/5rFhHRkZKkmpqajRt2jRNnz5deXl5stlsTfdXV1erpqZG0dHRJzyvpqamVa/hanCZD+6lQMggtZzD8lhtnjVYZtEaZzovp9N5xhmCTX19fYd836eLeXmHeXmHeXmPmXmHeR3ns2ItSV988YXuvPNOpaen64YbbtDChQub7qutrVVMTIyioqJUW1t7wu3fLtrNCXeEG8/srUDIILWcw9XgavOswTKL1jjTeSUmJp5xhmDjdDo75Ps+XczLO8zLO8zLe8zMOx1pXs39AuGzs4J8/fXXuv322/Wb3/xGY8eOlSRdeumlKikpkSQVFxdrwIABSkpKUmlpqVwul6qrq1VeXq7evXv7KibQbrnd/k4AAED75rMV62XLlunIkSNaunSpli5dKkmaOXOm5s+fr/z8fCUkJGjEiBEKDQ1VRkaG0tPTZVmWMjMzFR4eGCufwGlxuyW73d8pZJdbkv9zAADQXvmsWM+aNUuzZs066faVK1eedFtqaqpSU1N9EQtoe3a7ihMn+zuFUpwF/o4AAEC7xgViAAAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUa6CjcLt9+nKJiYl+zwAAgC+F+TsAAB+x26XJk332clVVVerateuJNxYU+Oz1AQDwNVasAQAAAAMo1gAAAIABFGsAbeKkbSAAALRz7LEGOpDiYt+9lqvBpXBH+Am3pfju5Zvldh/fct7RMwAAzKJYA+hwfPw9zlPie5wA0P6wFQSA7wTK6fYCJQcAoF1hxRqA7wTCUrHEcjEAoE1QrAH4lC/3eX+fQNnrDQBoX9gKAgAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gDgB989419iYmJA5AAAnD7OCgKg43G7VVDg/0svTp787wxVVVV+uQw8Zx4EAHMo1gA6HrtdxYn+PZ92ipNGCwDtDVtBAAAAAANYsQYAfzhpO4rvt4F8k0N2P2+LAYB2gmINAP7wne0orgaXwh3hPo/BlhQAMIetIAAAAIABFGsAAADAAIo1AMCvOJc2gPaCYg0AHVkAtFq7/J8BAEzgy4sA0JFxTm8AMIYVawAAAMAAijUAAABgAMUaAAAAMIBiDQAIOomJiUaPFwDf4QTQDvDlRQCA30328vuTVVVV6trV3GXgC/j+JAADWLEGACBQlqwDJQeA08KKNQDAv9xuFRTYvXySudXq4+zeL5u3BZbOgaBGsQYA+NdpnEvb1eBSuCPcWATOpQ3ABLaCAAAAAAZQrAEAAAAD2AoCAICk4mJ/J5BS2ui43pye0O2W7N5ueQcgiWINAEBAaYvvUHpzekK+PwmcvoAs1h6PR7m5ufrf//1fORwOzZ8/XxdccIG/YwEAAF/x89J5YmKi3zMg+ARksd6yZYsaGhq0bt06vf/++3r44Yf1xBNP+DsWAABt67ROPdgarT89odXgls0RAGXSHgCnQGT5Hl4KyGJdWlqqIUOGSJL69OmjDz/80M+JAADwgdM49WBreHN6wpSyx42//uny5753V4NLVwXIirXV0CCbw+HnDM3/wuXNPv62zOFvNsuyLH+H+K6ZM2fq6quv1tChQyVJw4YN05YtWxQW9v2/B7z//vsKDzd3TlMAAADgu1wul/r06XPK+wJyxToqKkq1tbVNP3s8nmZLtaTvfYMAAACALwTkeaz79eun4n/9+8/777+v3r17+zkRAAAA0LyA3AryzVlB9u7dK8uy9OCDD+qiiy7ydywAAADgewVksQYAAACCTUBuBQEAAACCDcUaAAAAMCAgzwoCM1pzBcu6ujrddtttWrBgAfvY1fLMNm/erBUrVig0NFS9e/dWbm6uQkI67u+nLc3rtdde0/Lly2Wz2XTzzTdr3Lhxfkzrf629qmxOTo7OOusszZgxww8pA0dL83rmmWe0ceNGxcbGSpLmzp2rhIQEf8UNCC3NrKysTA8//LAsy9I555yjhQsXduhT1TY3r4qKCt1zzz1Nj3U6nbr33nuVlpbmr7h+19Ln64UXXtAzzzyjkJAQjRkzRunp6X5M6ycW2q3XXnvNysrKsizLsnbu3GlNmTLlhPvLysqsm266ybriiiusjz76yB8RA05zM6urq7OuvPJK6+jRo5ZlWVZmZqa1ZcsWv+QMFM3Nq7Gx0brqqqusI0eOWI2NjdbVV19tVVZW+itqQGjp76RlWdaaNWus1NRUa+HChb6OF3Bamte9995r/c///I8/ogWs5mbm8Xis//qv/7I++eQTy7Isa/369VZ5eblfcgaK1vydtCzL+vvf/25lZGRYjY2NvowXcFqaV3JyslVVVWW5XC7r5z//uXX48GF/xPSrjrvU1gG0dAXLhoYG/eEPf+jwKzzf1tzMHA6H1q5dq4iICElSY2Njh17pkZqfV2hoqF5++WVFR0fr8OHDkqTIyEh/xAwYLf2d3Llzpz744APdfPPN/ogXcFqa165du7R8+XKlpaWpgEtPS2p+Zh9//LG6dOmiFStWaPz48Tp8+HCH/+9/a670bFmW5s2bp9zcXIWGhvo6YkBpaV4XX3yxqqur1dDQIMuyZLPZ/BHTryjW7VhNTY2ioqKafg4NDVVjY2PTz/3799e5557rj2gBq7mZhYSEqFu3bpKkwsJCHT16VMnJyX7JGSha+oyFhYXpz3/+s0aNGqUBAwa0eKGn9q65eX311Vd6/PHHNXv2bH/FCzgtfb6uu+465ebmasWKFSotLdW2bdv8ETOgNDezqqoq7dy5U+np6XrmmWf0zjvv6O233/ZX1IDQ0mdMkl5//XX16tWrw/8SIrU8r169emnMmDG67rrrNGzYMMXExPgjpl9RrNux07mCZUfX0sw8Ho/y8vK0fft2LVmypEP+Nv5trfmMXX311SouLpbb7daf/vQnHycMLM3N69VXX1VVVZUmTZqk5cuXa/Pmzdq0aZO/ogaE5uZlWZYmTpyo2NhYORwODR06VLt37/ZX1IDR3My6dOmiCy64QD179pTdbteQIUNOuULbkbTmv2EvvPCCUlNTfR0tIDU3rz179uiNN97Q1q1b9frrr+vQoUN65ZVX/BXVbyjW7RhXsPReSzObPXu2XC6Xli5d2rQlpCNrbl41NTUaP368GhoaFBISooiIiA79RU+p+XlNmDBBmzZtUmFhoSZNmqTrr79eo0eP9lfUgNDS5+v6669XbW2tLMtSSUmJLrvsMn9FDRjNzez8889XbW2tPv30U0nS3/72N/Xq1csvOQNFa/4/uWvXLvXr18/X0QJSc/OKjo5Wp06dFB4ertDQUMXGxurIkSP+iuo3XCCmHTvVFSx3796to0ePnrCHMyMjQ7m5uZwVRM3P7LLLLtOYMWM0YMCAppXqCRMm6KqrrvJzav9p6TO2bt06bdy4UWFhYbr44ouVk5PTofcotvbv5KZNm7Rv3z7OCtLCvP70pz+psLBQDodDgwcP1rRp0/wd2e9amtnbb7+tRYsWybIs9e3bV7NmzfJ3ZL9qaV6HDh3Sbbfdpueff97fUQNCS/Nas2aNioqKZLfb1aNHD82bN08Oh8PfsX2KYg0AAAAY0LH/XRYAAAAwhGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWABDkfvGLX5x0Bb358+drw4YNJz32Zz/7mVwul6+iAUCHQrEGgCCXmpp6wnl2GxoatG3bNl133XV+TAUAHQ/FGgCC3DXXXKOSkhLV1dVJkrZu3aqf/OQnuueee3Tbbbfppptu0pYtW054TnZ2dtMV1IqLi5WdnS1JeuWVV3TzzTcrLS1NjzzyiCSptLRUqampSk9P15QpU1RTU+PDdwcAwYNiDQBBLjw8XFdeeaX+8pe/SDp+5cYLL7xQt912m5555hnl5ORo1apVLR7n8OHDWrJkiZ599lmtWbNGBw8e1Pbt27VlyxZdddVVWrlypcaOHdshL1MMAK0R5u8AAIAzN27cOP3ud7/ToEGDdOTIEQ0bNkxPPPGENm7cKJvNpsbGxu997jcX4P3nP/+pQ4cOadKkSZKk2tpa7d+/X1OmTNGyZcs0ceJEde/eXUlJST55TwAQbFixBoB24OKLL1Ztba2ee+45jRkzRo899phGjRqlhQsXatCgQU3l+RsOh0MVFRWSpN27d0uS4uLidO655+rpp59WYWGhxo8frx//+Md68cUXddNNN6mwsFC9evXS+vXrff7+ACAYsGINAO3EmDFjtHDhQm3btk2dO3fWggULVFBQoHPPPVdVVVUnPHbcuHG6//779eKLL+rCCy+UJMXGxurWW29VRkaGjh07ph/+8IcaOXKkGhoalJ2drc6dO8tut+uBBx7ww7sDgMBns767jAEAAADAa2wFAQAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABjw/5SW0Wx6mqYfAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtYAAAF/CAYAAABt6459AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAtjklEQVR4nO3dfViUZaLH8d8MzCDCkJhlbkRqSlEt5Uv24kq6vdjR08kyaUGp1TZf8mjS6sEMzNI01jTTFqWXdV1MyNQ2y7N7nTSLK49rxVacFI8ttqXWMUQqZpKZUeb8YU6ROmLdzDPA9/MX88wzz/Ob4b68ftze8zy2QCAQEAAAAICfxG51AAAAAKA1oFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYEC01QEAANbYuXOnZs2apW+++UZ2u105OTm69tprJUnFxcVauXKl2rVrpwsuuEAzZ85Uhw4dNHnyZH3yySfBY+zdu1dXXHGFli1bZtXbAICIYeM61gDQNt1888267777dP3112vXrl264447tG3bNv3973/Xf/zHf2j16tU655xz9Oc//1mvv/66Fi9e3Oj1FRUVuu+++7Rq1Sp16dLFoncBAJGDGWsAaEE8Ho8eeOABffLJJ7Lb7brkkks0dOhQPfroo3r11VclSdu2bdPs2bP16quvasmSJdq3b5+qq6u1b98+de7cWfPnz9fZZ5+tl156SVFRUZKkTz/9VAkJCYqKitL27dt1zTXX6JxzzpEk3XjjjcrLy5PP55PT6ZQk+Xw+TZ8+XTNmzKBUA8C3WGMNAC3Ia6+9Jo/Ho5dffllr1qyRdHQ5RijvvvuunnzySf31r39VbGysSktLJUnR0UfnVq6//npNmjRJ99xzj6KionTZZZfpb3/7m/bt2ydJWrdunfx+v7788svgMdesWaOzzz5bN9xwQzO8SwBomZixBoAWpE+fPnriiSeUnZ2ta665RnfddZcOHjwY8jX9+vVTfHy8JOniiy/WV199FXzOZrNp48aN2rNnj0aOHKkLLrhAV199tSZOnKh///d/l81m0/Dhw9WhQwc5HI7g61asWKFHHnmked4kALRQzFgDQAty3nnn6bXXXtPYsWPldrs1evRovfPOO/r+12X8fn+j17Rr1y74s81mUyAQkM/n04YNG9TQ0BA87jXXXKPKykq53W7169dPL730ktatW6frr79ektShQwdJ0o4dO3T48GH169evmd8tALQsFGsAaEFWrVqlBx54QL/4xS80bdo0/eIXv5AkffbZZ6qpqVEgENCGDRtOeRyn06lFixYF992/f7+2bdumK664Ql988YWys7PldrslSUuXLtXQoUNls9kkSW+//bauuuqq4GMAwFEsBQGAFmTYsGF6++23NWTIEMXGxqpLly7Kzs6Wx+PR8OHDddZZZ2ngwIH6n//5n1Me66mnntIjjzyiZ599Vna7XdOmTdPPf/5zSdLYsWM1YsQINTQ0qE+fPpo5c2bwdZ988onOPffcZnuPANBScbk9AAAAwACWggAAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgQKu53N7777+vmJgYq2MgAnm9XsYGTorxgVAYHwiF8dE2eb1eXX755Sd8rtUU65iYGKWmplodAxGosrKSsYGTYnwgFMYHQmF8tE2VlZUnfY6lIAAAAIABFGsAAADAAIo1AAAAYECrWWMNAADQmvn9fu3du1f19fVWR2kT2rVrp6SkJDkcjia/hmINAADQAuzdu1cul0tdu3aVzWazOk6rFggEVFNTo71796pbt25Nfh1LQQAAAFqA+vp6nXnmmZTqMLDZbDrzzDNP+38HmmXG+siRI8rLy9PHH3+sqKgozZs3T4FAQNOnT5fNZlPPnj310EMPyW63a/Xq1SotLVV0dLQmTJigQYMGqb6+XtOmTVNNTY3i4uJUUFCgjh07NkdUAACAFoNSHT4/5rNulhnrzZs3S5JKS0s1efJkzZs3T/PmzdOUKVO0atUqBQIBbdq0SdXV1SouLlZpaamee+45LVy4UD6fTyUlJUpJSdGqVas0bNgwFRYWNkdMAACAFsvvj+zjna6ysjJNnz69yfv379//pM/t3btXGRkZTTrO6ex7Ks0yY3399ddr4MCBkqTPPvtMnTp10htvvKF+/fpJktLT07VlyxbZ7Xb16tVLTqdTTqdTycnJ2rlzp8rLy/Wb3/wmuC/FGgAAoDGHQxo3ztzxiorMHautarYvL0ZHRys3N1evvfaaFi9erM2bNwen1OPi4lRXVye32y2XyxV8TVxcnNxud6Ptx/Y9Fa/XG/JOOGi76uvrGRs4KcYHQmF8IJRwjw+/369Dhw4FH8fGxurw4cMGzxDd6Pg/9PLLL+uNN96Qx+PRl19+qbFjx6qyslLvvPOOGhoadNNNN2nUqFH66KOPVFBQoEAgoA4dOmjWrFnauXOn1qxZo4KCAknSddddp02bNmn37t2aNWuWYmNjFRsbK5fLpUOHDmnDhg16/vnngxOv+fn5x12dIxAI6NChQ3r33XdV9O1fBfX19ZozZ46io6NVU1OjsWPH6uDBgxowYIDGjh2r//u//9Ps2bODt6PPz8/XkSNH1NDQcML37vf7T+t33KxXBSkoKNDUqVOVkZEhr9cb3O7xeJSQkKD4+Hh5PJ5G210uV6Ptx/Y9FW5pjpPhlrMIhfGBUBgfCCXc46OyslKxsbGNtkVHm61yPzz+9zmdTnm9Xq1YsUIHDx7UiBEj5Pf7VVJSos6dO2vdunWKjY3VnDlzNHfuXPXo0UMvvviinn/+eV1zzTWKiooKHt9msyk2NlZFRUWaMmWK+vfvr6efflq7d+9WfX29ioqK9NJLLyk+Pl5z587V+vXrNWrUqEZ5jh3j008/1YIFC9S5c2ctW7ZMmzdv1s0336xDhw5pwYIFat++vUaOHKnBgwdr2bJluuuuu3Tttddq69ateuqpp5STkyO73X7C9+5wOI77HYcq2s1SrP/85z9r//79GjdunGJjY2Wz2XTppZdq27ZtuvLKK1VWVqarrrpKaWlpWrRokbxer3w+n6qqqpSSkqLevXvrzTffVFpamsrKytSnT5/miAkAAIDTcMUVV8hut6tTp05KSEjQzJkztXDhQh04cEADBgyQJFVVVenhhx+WdHTG90SXqwsEApKkjz76SGlpaZKk3r17a/fu3dqzZ4969Oih+Pj44DnfeustPfHEE/r73/8uSfrjH/8YPFbnzp316KOPqn379tq/f7969+4tSbrooouCKyB+/vOf6+OPP9auXbtUVFSkZ599VoFA4LSuUd0UzVKsb7zxRj3wwAMaOXKkDh8+rBkzZuiCCy5Qfn6+Fi5cqO7du2vw4MGKiopSdna2srKyFAgElJOTo5iYGGVmZio3N1eZmZlyOBxasGBBc8QEAADAadi+fbsk6cCBA6qrq9N//ud/auHChQoEAho6dKiGDh2qbt26qaCgQD/72c9UXl6u6upqxcTEqLq6WpK0b98+ffXVV5Kk7t2767333lN6ero+/PBDSVJSUpKqqqr0zTffqH379nr77bfVrVs3/frXvz5hpry8PG3cuFHx8fHKzc0Nlvaqqip5PB7FxMSooqJCd9xxh7p3764xY8aod+/eqqqq0jvvvGP082mWYt2+fXs9+eSTx21fuXLlcdsyMjKO+yZmbGysFi9efHon/fZDtJTff/SbBAAAAK3QgQMHdNddd6murk6zZs1SRUWFbrnlFp1xxhnq37+/fvazn2nWrFnKzc3VkSNHJEmPPvqozjvvPLlcLo0YMUIXXHCBkpKSJEkPPfSQcnJy9Nxzz6ljx46KiYlRx44dNWnSJN15552y2+1KTk7W1KlTT5rplltuUUZGhhISEtSpUyd98cUXkqQzzjhDOTk5OnjwoIYMGaIePXooNzdXs2bNktfrVX19vR588EGjn48tEIiERvrTVVZWKnXRImtD8HXaiMQaSYTC+EAojA+EYsUa6++fz/R83qmOt27dOu3evTtkyW1tTvQ7DvV7586LAAAALZDp/yTnP91/uma9KggAAABah9tuu83qCBGPGWsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAABoifx+S45XU1Oja6+9VlVVVWbP/yO88MIL8pv+HH4CrgoCAADQEjkc0rhx5o7XhPtx+P1+zZw5U+3atTN33p+gqKhIw4YNszpGEMUaAAAATVJQUKBf/epXevrpp0/4/IsvvqiSkhI1NDTouuuu06RJk7R+/XqtWLFCTqdTXbt21SOPPKJXXnlFa9euVUNDgyZPnqwZM2aoe/fuwVuO5+fny+v1KiYmRrNnz1aXLl1UWFiojRs36siRI8rMzFRUVJSqq6uVk5OjOXPmaMqUKQoEAvL7/Xr44Yd14YUXhvnTYSkIAAAAmmDdunXq2LGjBgwYcMLna2pq9Mwzz2jVqlVat26d6urqtG/fPi1ZskQrVqxQSUmJXC6XXnjhBUlSQkKCSkpKdPXVV+vzzz/X448/rgcffFAFBQXKzs5WcXGx7r77bj3++OPasWOHysrK9OKLL6q0tFT/+Mc/dPvtt+uss87SE088oYqKCrlcLj3zzDPKy8uT2+0O50cTxIw1AAAATmnt2rWy2WzaunWrKisrlZubq6VLl+qss86SJO3Zs0c9e/YMLhOZMWOGKioq1KNHD8XHx0uSrrjiCr311lu67LLL1K1bt+CxExMTlZiYKEnatWuXioqK9OyzzyoQCMjhcOjjjz9WWlqaoqKiFBsbq7y8vEbZ0tPT9c9//lP33nuvoqOjNWHChHB8JMdhxhoAAACn9Pzzz2vlypUqLi5WamqqCgoKgqVakpKTk7V79275fD5J0uTJk3XmmWeqqqpK33zzjSTp7bffDhZqu/27Gvr9n7t3766pU6equLhYDz/8sAYPHqzu3btrx44damhokN/v1+jRo+Xz+WSz2dTQ0KBt27bp7LPP1h/+8AdNmDBBCxcuDMdHchxmrAEAAPCTdezYUffcc49GjRolm82mQYMG6dxzz9WkSZN05513ym63Kzk5WVOnTtWGDRtOepzc3FzNmjVLXq9X9fX1evDBB5WamqoBAwYoMzNTDQ0NyszMlNPpVN++fTV27FgtXrxYOTk5WrFihex2uyZOnBjGd/4dWyAQCFhyZsMqKyuVumiRtSGa8G1ahF9lZaVSU1OtjoEIxfhAKIwPhBLu8XHc+fz+o1cGMcX08VqBE/2OQ/3eWQoCAADQEpkuwZTqn4xiDQAAABhAsQYAAAAMoFgDAAC0EK3kq3Etwo/5rCnWAAAALUC7du1UU1NDuQ6DQCCgmpqa0751O5fbAwAAaAGSkpK0d+9eVVdXWx2lTWjXrp2SkpJO6zUUawAAgBbA4XA0ulshIg9LQQAAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGuT/H6rExwVKTkAAADakGirA7QqDoc0bpzVKaSiIqsTAAAAtDnMWAMAAAAGUKwBAAAAA4wvBfH7/ZoxY4b27dsnn8+nCRMm6JxzztH48ePVtWtXSVJmZqaGDBmi1atXq7S0VNHR0ZowYYIGDRqk+vp6TZs2TTU1NYqLi1NBQYE6duxoOiYAAABglPFivX79enXo0EHz589XbW2tbr31Vk2cOFGjR4/WmDFjgvtVV1eruLhYa9euldfrVVZWlvr376+SkhKlpKRo0qRJ2rBhgwoLC5WXl2c6JgAAAGCU8aUgN910k+67777g46ioKH344Yd64403NHLkSM2YMUNut1sVFRXq1auXnE6nXC6XkpOTtXPnTpWXl2vAgAGSpPT0dG3dutV0RAAAAMA44zPWcXFxkiS3263JkydrypQp8vl8GjFihC699FItXbpUv//973XRRRfJ5XI1ep3b7Zbb7Q5uj4uLU11dnemIzaq2ttbqCEqUVFlZaXWMiFFfX8/ngZNifCAUxgdCYXzgh5rlcnuff/65Jk6cqKysLN188836+uuvlZCQIEm64YYbNHv2bPXt21cejyf4Go/HI5fLpfj4+OB2j8cTfF1TlJWZfR+nK11SYmKitSG+lZqaanWEiFFZWcnngZNifCAUxgdCYXy0TaH+mDK+FOTAgQMaM2aMpk2bpttvv12SdPfdd6uiokKStHXrVl1yySVKS0tTeXm5vF6v6urqVFVVpZSUFPXu3VtvvvmmJKmsrEx9+vQxHREAAAAwzviM9bJly/T111+rsLBQhYWFkqTp06dr7ty5cjgc6tSpk2bPnq34+HhlZ2crKytLgUBAOTk5iomJUWZmpnJzc5WZmSmHw6EFCxaYjggAAAAYZ7xY5+XlnfAqHqWlpcdty8jIUEZGRqNtsbGxWrx4selYAAAAQLPiBjEAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1q2R3291gsjIAAAAEEbRVgdAM3A4pHHjrM1QVGTt+QEAAMKMGWsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAAdwgxrCyMqsTSOlWBwAAAGiDmLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABkSbPqDf79eMGTO0b98++Xw+TZgwQT169ND06dNls9nUs2dPPfTQQ7Lb7Vq9erVKS0sVHR2tCRMmaNCgQaqvr9e0adNUU1OjuLg4FRQUqGPHjqZjAgAAAEYZL9br169Xhw4dNH/+fNXW1urWW2/VRRddpClTpujKK6/UzJkztWnTJl1++eUqLi7W2rVr5fV6lZWVpf79+6ukpEQpKSmaNGmSNmzYoMLCQuXl5ZmO2eqVlVl7/nRrTw8AABB2xov1TTfdpMGDBwcfR0VFafv27erXr58kKT09XVu2bJHdblevXr3kdDrldDqVnJysnTt3qry8XL/5zW+C+xYWFpqOCAAAABhnvFjHxcVJktxutyZPnqwpU6aooKBANpst+HxdXZ3cbrdcLlej17nd7kbbj+3bVF6f1+A7+XEiIYMUGTkqKyutjiBJqq+vj5gsiDyMD4TC+EAojA/8kPFiLUmff/65Jk6cqKysLN18882aP39+8DmPx6OEhATFx8fL4/E02u5yuRptP7ZvU8U4Y8y9iR8pEjJIkZEjNTXV6giSjhb8SMmCyMP4QCiMD4TC+GibQv0xZfyqIAcOHNCYMWM0bdo03X777ZKkiy++WNu2bZMklZWVqW/fvkpLS1N5ebm8Xq/q6upUVVWllJQU9e7dW2+++WZw3z59+piOiHDw+61OcFSk5AAAAK2e8RnrZcuW6euvv1ZhYWFwffSDDz6oOXPmaOHCherevbsGDx6sqKgoZWdnKysrS4FAQDk5OYqJiVFmZqZyc3OVmZkph8OhBQsWmI6IcHA4pHHjrE4hFRVZnQAAALQRxot1Xl7eCa/isXLlyuO2ZWRkKCMjo9G22NhYLV682HQsAAAAoFlxgxgAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMiLY6AFqvsjKrE0jpVgcAAABtBjPWAAAAgAEUa7Rufr9SU1MtzwAAAFo/loKgdXM4VJuRocTEROsyFBVZd24AABA2zFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGmhukXK5vUjJAQBAK9Wky+0VFhbq3nvvDT5esGCBfvvb3zZbKKBVcTikceOsTsFl/wAAaGYhi/WLL76oNWvWqKqqSmXf3p/6yJEjOnz4MMUaAAAA+J6QxfqWW27R1VdfraKiIo0fP16SZLfbdeaZZ4YlHAAAANBShFxj7XQ6lZSUpIcfflg1NTX67LPPtHfvXn3wwQfhygcAAAC0CE1aYz158mTV1NSoS5cukiSbzaYrrriiWYMBAAAALUmTivWBAwdUWlra3FmAZpGYmGh1BAAA0AY0qVh369ZN+/fvV+fOnZs7D2Dcaxu9inHGWHb+dMvODAAAwqlJxbq8vFyDBg1Sx44dg9veeuutZgsFAAAAtDRNKtb/9V//1dw5AAAAgBatScX6gQceOG7bvHnzjIcBAAAAWqomFeshQ4ZIkgKBgHbs2KEvvviiWUMBAAAALU2TivWAAQOCP6enp2vMmDHNFghAM/H7j95eva1nAACgmTSpWH//i4rV1dU6cOBAswUC0EwcDmncOGszFBVZe34AAJpRk4r1hg0bgj87nU7NnTv3lK/54IMP9Pjjj6u4uFjbt2/X+PHj1bVrV0lSZmamhgwZotWrV6u0tFTR0dGaMGGCBg0apPr6ek2bNk01NTWKi4tTQUFBo6uRAAAAAJGoScV63rx52rVrl/7xj3+oW7duSk1NDbn/M888o/Xr1ys2NlaStGPHDo0ePbrREpLq6moVFxdr7dq18nq9ysrKUv/+/VVSUqKUlBRNmjRJGzZsUGFhofLy8n7CWwQAAACan70pOxUXFys/P1/vvfee8vPz9dxzz4XcPzk5WUuWLAk+/vDDD/XGG29o5MiRmjFjhtxutyoqKtSrVy85nU65XC4lJydr586dKi8vD67pTk9P19atW3/C2wMAAADCo0kz1q+++qqef/55RUdHy+/361e/+pXuvvvuk+4/ePBg7d27N/g4LS1NI0aM0KWXXqqlS5fq97//vS666CK5XK7gPnFxcXK73XK73cHtcXFxqqura/Kb8fq8Td63uURCBikyckRCBkkKNAQiJovVamtrLT1/oqTKykpLM/xQfX19xGVC5GB8IBTGB36oScU6EAgoOvrorg6HQ47T/Fb/DTfcoISEhODPs2fPVt++feXxeIL7eDweuVwuxcfHB7d7PJ7g65rCyttWR1IGKTJyREIGSbLZbZZnKSuz9PSSjt5aPTEx0eoYp1xKFm6VlZURlwmRg/GBUBgfbVOoP6aaVKz79OmjyZMnq0+fPiovL1evXr1OK8Ddd9+t/Px8paWlaevWrbrkkkuUlpamRYsWyev1yufzqaqqSikpKerdu7fefPNNpaWlqaysTH369DmtcwE4OasLfrq1pw/iqn8AgOZwymL9wgsv6P7779eWLVv04Ycfql+/fho1atRpnWTWrFmaPXu2HA6HOnXqpNmzZys+Pl7Z2dnKyspSIBBQTk6OYmJilJmZqdzcXGVmZsrhcGjBggU/+s0BiDxWX/FP4qp/AIDmEbJYL1myRB999JH+7d/+TQMHDlSPHj302GOP6auvvtLEiRNDHjgpKUmrV6+WJF1yySUqLS09bp+MjAxlZGQ02hYbG6vFixef7vsAAAAALBXyqiBlZWV68skng5fNS0pK0hNPPKHXX389LOEAAACAliJksW7fvr1sNlujbQ6HQ3Fxcc0aCgAAAGhpQhbrdu3aac+ePY227dmz57iyDQAAALR1IddYT506Vffee6+uvvpqnXfeefrss8/01ltvqaCgIFz5AAAAgBYh5Ix1z549tWrVKl188cU6dOiQLrnkEpWUlOjiiy8OVz4AAACgRTjl5fZcLpeGDRsWhigAAABAyxVyxhoAAABA01CsAbQ5fv93P1t1O+LvZwAAtA5NuqU5ALQmDsd3d4Csra1VYmJi2DNw90cAaH2YsQYAAAAMYMYaQPj4/Soqclid4tt1GBGQAwDQqlCsAYSPw6Gy1HFWp1B6JeswAADmsRQEAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZEWx0AAMLO71dRkePbB4mWRAj4/LI5HafesZn5/ZLD+hgA0CpQrAG0PQ6HylLHSZK8Pq9inDFhj5BeWaRx48J+2uMUFVmdAABaD5aCAAAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABzVasP/jgA2VnZ0uSPvnkE2VmZiorK0sPPfSQGhoaJEmrV6/WbbfdpoyMDG3evFmSVF9fr0mTJikrK0v33HOPDh482FwRAQAAAGOapVg/88wzysvLk9frlSTNmzdPU6ZM0apVqxQIBLRp0yZVV1eruLhYpaWleu6557Rw4UL5fD6VlJQoJSVFq1at0rBhw1RYWNgcEQEAAACjmqVYJycna8mSJcHH27dvV79+/SRJ6enp+u///m9VVFSoV69ecjqdcrlcSk5O1s6dO1VeXq4BAwYE9926dWtzRAQAAACMim6Ogw4ePFh79+4NPg4EArLZbJKkuLg41dXVye12y+VyBfeJi4uT2+1utP3Yvk3l9XkNvYMfLxIySJGRIxIySFKgIWB5FqvPf0wk5IiEDNJ3OawcH7W1tZact7FEVVZWWh0iYtXX1/P54KQYH/ihZinWP2S3fzcx7vF4lJCQoPj4eHk8nkbbXS5Xo+3H9m2qGGeMudA/UiRkkCIjRyRkkCSb3WZ5FqvPf0wk5IiEDNJ3Obw+r2WZEhMTLTnvD6WmplodIWJVVlby+eCkGB9tU6g/psJyVZCLL75Y27ZtkySVlZWpb9++SktLU3l5ubxer+rq6lRVVaWUlBT17t1bb775ZnDfPn36hCMiAAAA8JOEZcY6NzdX+fn5Wrhwobp3767BgwcrKipK2dnZysrKUiAQUE5OjmJiYpSZmanc3FxlZmbK4XBowYIF4YgIAAAA/CTNVqyTkpK0evVqSVK3bt20cuXK4/bJyMhQRkZGo22xsbFavHhxc8UCAAAAmgU3iAEAAAAMoFgDAAAABlCsAQAAAAPC8uVFAMAP+P0qKnJYnUIBn182p7U5/H7JYf1HAQA/GcUaAKzgcKgsdZzVKZReWaRxFscoKrL2/ABgCktBAAAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMAAijUAAABgAMUaAAAAMIBiDQAAABhAsQYAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYEC01QEAABby+1VU5LA0QsDnl81pbQa/X3JYGwFAK0CxBoC2zOFQWeo4SyOkVxZpnLURVFRk7fkBtA4sBQEAAAAMoFgDAAAABlCsAQAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADAjrnReHDRsml8slSUpKStL48eM1ffp02Ww29ezZUw899JDsdrtWr16t0tJSRUdHa8KECRo0aFA4YwIAAACnLWzF2uv1SpKKi4uD28aPH68pU6boyiuv1MyZM7Vp0yZdfvnlKi4u1tq1a+X1epWVlaX+/fvL6XSGKyoAAABw2sJWrHfu3KlDhw5pzJgxOnz4sO6//35t375d/fr1kySlp6dry5Ytstvt6tWrl5xOp5xOp5KTk7Vz506lpaWFKyoAAABw2sJWrNu1a6e7775bI0aM0D//+U/dc889CgQCstlskqS4uDjV1dXJ7XYHl4sc2+52u5t0Dq/P2yzZT0ckZJAiI0ckZJCkQEPA8ixWn/+YSMgRCRmk73JYOT4i7bOwUm1trcUJElVZWXnc1vr6+hNuByTGB44XtmLdrVs3nX/++bLZbOrWrZs6dOig7du3B5/3eDxKSEhQfHy8PB5Po+3fL9qhxDhjjOc+XZGQQYqMHJGQQZJsdpvlWaw+/zGRkCMSMkjf5fD6vJZlirTPwkqJiYlWR1Bqaupx2yorK0+4HZAYH21VqD+mwnZVkDVr1uixxx6TJO3fv19ut1v9+/fXtm3bJEllZWXq27ev0tLSVF5eLq/Xq7q6OlVVVSklJSVcMQEAAIAfJWwz1rfffrseeOABZWZmymazae7cuUpMTFR+fr4WLlyo7t27a/DgwYqKilJ2draysrIUCASUk5OjmBjrZ1MAAACAUMJWrJ1OpxYsWHDc9pUrVx63LSMjQxkZGeGIBQAAABjBDWIAAAAAAyjWAAAAgAEUawAAAMAAijUAAABgQNi+vAgAwAn5/SoqclieQQ6LMwBo8SjWAABrORwqSx1naYT0yqITbg/3zT/o90DLRrEGAEDSuBN0+9ra2rDeFbLoxP0eQAvBGmsAAADAAIo1AAAAYADFGgAAADCAYg0AAAAYQLEGAAAADKBYAwAAAAZQrAEAAAADKNYAAACAARRrAAAAwACKNQAAAGAAxRoAgAjh91udIDIyAC1VtNUBAADAUQ6HNG6ctRmKiqw9P9CSMWMNAAAAGECxBgAAAAxgKQgAAH6/ioocJ3giMew5pBPlANASUKwBAHA4VJZ6/OJmr8+rGGdM2GKkV7LAGWjJWAoCAAAAGECxBgAAAAygWAMAAAAGUKwBAEBQpNwgJlJyAKeDLy8CAICgSLhJjcSNatAyMWMNAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAA/jyIgAAkeKkt1YPbwZuqw78OBRrAAAixUlurR5OkXJbdb//6BVK2noGtCwUawAAEHEi4bJ/XPIPp4s11gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCALy8CAIDvRMIl/77NYfVl/051VZDU1NSIyIHIQbEGAADfiYBL/kmRcdm/U12ZpLa2VomJic2eg6uTtBwUawAAEHkiYeY8AmbN0bJQrAEAQOSJgJnz9IqnTjFb3Pyz1ZIU8Pllc0b2shgcRbEGAAA4kVOUe6/PqxhnTLPHSK8s4mY5LQRXBQEAAAAMiMgZ64aGBs2aNUv/+7//K6fTqTlz5uj888+3OhYAAED4RcB680hYjiJF/pKUiCzWGzdulM/n0wsvvKD3339fjz32mJYuXWp1LAAAgPCLkPXmkcChyP5CaUQW6/Lycg0YMECSdPnll+vDDz+0OBEAAEAbFgHlXoqcgn8ytkAgELA6xA89+OCDuvHGG3XttddKkgYOHKiNGzcqOvrkfwe8//77iolp/i8QAAAAoO3yer26/PLLT/hcRM5Yx8fHy+PxBB83NDSELNWSTvoGAQAAgHCIyKuC9O7dW2VlZZKOzkSnpKRYnAgAAAAILSKXghy7KsiuXbsUCAQ0d+5cXXDBBVbHAgAAAE4qIos1AAAA0NJE5FIQAAAAoKWhWAMAAAAGRORVQYAf41R37Hz11Ve1YsUKRUVFKSUlRbNmzZLdzt+WbUFT7+aan5+vM844Q1OnTrUgJaxyqvFRUVGhxx57TIFAQGeddZbmz5/P5V3bkFONj/Xr12v58uWy2+0aPny4srKyLEwLq9Eq0Gp8/46dv/3tb/XYY48Fn6uvr9eiRYv0pz/9SaWlpXK73dq8ebOFaRFOocbGMaWlpdq1a5cF6WC1UOMjEAgoPz9f8+bNU0lJiQYMGKB9+/ZZmBbhdqp/P373u99p+fLlKikp0fLly/XVV19ZlBSRgGKNViPUHTudTqdKS0sVGxsrSTp8+DAzTm3Iqe7m+t577+mDDz7QHXfcYUU8WCzU+Pj444/VoUMHrVixQqNGjdKXX36p7t27WxUVFjjVvx8XXnih6urq5PP5FAgEZLPZrIiJCEGxRqvhdrsVHx8ffBwVFaXDhw9Lkux2uzp16iRJKi4u1jfffKP+/ftbkhPhF2psfPHFF3rqqac0c+ZMq+LBYqHGR21trd577z1lZWVp+fLl+tvf/qatW7daFRUWCDU+JKlnz54aPny4hg4dqoEDByohIcGKmIgQFGu0Gqe6Y2dDQ4MKCgq0ZcsWLVmyhFmFNiTU2PjrX/+q2tpajR07Vk8//bReffVVrVu3zqqosECo8dGhQwedf/756tGjhxwOhwYMGHDcjCVat1DjY+fOnXrjjTe0adMmvf766zp48KD+8pe/WBUVEYBijVbjVHfsnDlzprxerwoLC4NLQtA2hBobd955p9atW6fi4mKNHTtW//qv/6rbbrvNqqiwQKjxcd5558nj8eiTTz6RJL377rvq2bOnJTlhjVDjw+VyqV27doqJiVFUVJQ6duyor7/+2qqoiADcIAatxonu2Lljxw598803uvTSSzV8+HD17ds3OFN955136oYbbrA4NcIh1Nj4/rrqdevWaffu3VwVpI051fjYunWrFixYoEAgoF69eikvL8/qyAijU42PkpISrV27Vg6HQ8nJyZo9e7acTqfVsWERijUAAABgAEtBAAAAAAMo1gAAAIABFGsAAADAAIo1AAAAYADFGgAAADCAYg0ALdzIkSOPuxvgnDlz9OKLLx637y9/+Ut5vd5wRQOANoViDQAtXEZGhl5++eXgY5/Pp82bN2vo0KEWpgKAtodiDQAt3E033aRt27bp0KFDkqRNmzbpqquu0v3336/Ro0fr1ltv1caNGxu9Zvr06cG7yZWVlWn69OmSpL/85S+64447lJmZqccff1ySVF5eroyMDGVlZWn8+PFyu91hfHcA0HJQrAGghYuJidF1112n1157TdLRO0h27dpVo0eP1vLly5Wfn6/nn3/+lMf58ssvtWTJEv3xj39USUmJ9u/fry1btmjjxo264YYbtHLlSt1+++3cshkATiLa6gAAgJ9uxIgR+t3vfqcrr7xSX3/9tQYOHKilS5dqzZo1stlsOnz48Elfe+wGvJ9++qkOHjyosWPHSpI8Ho/27Nmj8ePHa9myZbrrrrvUuXNnpaWlheU9AUBLw4w1ALQCF154oTwej/70pz9p+PDhevLJJ3XLLbdo/vz5uvLKK4Pl+Rin06nq6mpJ0o4dOyRJSUlJ6tKli/7whz+ouLhYo0aN0mWXXaZXXnlFt956q4qLi9WzZ0+tXr067O8PAFoCZqwBoJUYPny45s+fr82bN6t9+/Z69NFHVVRUpC5duqi2trbRviNGjNCMGTP0yiuvqGvXrpKkjh076te//rWys7N15MgRnXvuufqXf/kX+Xw+TZ8+Xe3bt5fD4dAjjzxiwbsDgMhnC/xwGgMAAADAaWMpCAAAAGAAxRoAAAAwgGINAAAAGECxBgAAAAygWAMAAAAGUKwBAAAAAyjWAAAAgAEUawAAAMCA/wfNyB8HhooXGwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 864x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for folder in folders:\n",
    "    data_4corrects = np.load(f\"{folder}_preprocess/group_weights_4corrects.npy\")\n",
    "    data = np.load(f\"{folder}_preprocess/group_weights.npy\")\n",
    "    draw(data, data_4corrects, \"pseudo-label\", \"4 corrects\", folder)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "23b62160-f1dc-4cd6-bf87-07c1f2cd74d5",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

